FindBounce: package for multi-field bounce actions

We are launching FindBounce, a Mathematica package for the evaluation of the Euclidean bounce action that enters the decay rate of metastable states in quantum and thermal field theories. It is based on the idea of polygonal bounces, which is a semi-analytical approach to solving the bounce equation by discretizing the potential into piecewise linear segments. This allows for a fast and robust evaluation of arbitrary potentials with specified precision and any number of scalar fields. Time cost grows linearly with the number of fields and/or the number of segments. Computation with 20 fields takes $\sim 2$ seconds with $0.5\%$ accuracy of the action. The FindBounce function is simple to use with the native Mathematica look and feel, it is easy to install, and comes with detailed documentation and physical examples, such as the calculation of the nucleation temperature. We also provide timing benchmarks with comparisons to existing tools, where applicable.

==> anc/README.md <==
# Paper-FindBounce
Repository to write the paper of the FindBounce Package.

Abstract:

We develop a Mathematica package for the evaluation of the lifetime of metastable states in quantum and thermal 
field theories in $D=3,4$ spacetime dimensions. The method is based on the idea of polygonal bounces, which is a semi-analytical approach to solving the bounce equation by discretizing the potential in piecewise linear segments. This allowing for fast and robust evaluation of arbitrary potentials. This single field solution is extended beyond the linear approximation to include higher order corrections of the potential and improves the accuracy of the action. Most importantly, it is generalized to multiple scalar fields by employing a linearized system for path deformation that simultaneously solves the bounce and minimizes the potential. The package describe below contains the FindBounce method with a native Mathematica look and feel, complete with detailed documentation, simple and more advanced examples.

